On the Type E case of the Brown Wemyss realization conjecture

We consider the remaining Type E case of the Brown-Wemyss numerical realization conjecture. The noncommutative splitting lemma and the Type A and D classifications of Brown and Wemyss leave two-generator cyclic potentials with cubic part $x^3$. For these remaining potentials, we construct geometric realizations under the hypothesis of radical growth dimension at most one. The construction combines marked ADE deformations and cyclic coordinate changes for lengths three, four, and six with a filtered finiteness argument in length five. Under the numerical growth hypothesis, cubic lower bounds exclude the other branches for every choice of formal tail. The resulting contractions have a regular source and a complete local cDV target. Finite-dimensional algebras are realized by threefold flops, and the sole growth-one algebra in this residual case is $\operatorname{Jac}(x^3+xy^3)$, for which we give a divisor-to-curve contraction.

==> anc/geometric_realization_computational_code/README.md <==
# Computational ancillary files

Companion computations for Shutao Bi's *On the Type E case of the
Brown--Wemyss realization conjecture*. November 2026 revision.

## Directory layout

Extract `Geometric_Realization_computational_code.zip`. It creates the folder
`geometric_realization_computational_code/`.

The same folder is supplied under `anc/` in the complete arXiv source archive.
To use the complete source archive, first change into `anc/`. The commands in
Section 6 start in the directory containing the code folder.

## Requirements

Use Python 3.10 or later with assertions enabled. The first two checks use the
standard library. The length-five computation requires SymPy 1.14.0 and
mpmath 1.3.0. From the extracted code folder, install these versions in your
Python environment with

```sh
python3 -m pip install -r requirements-certificates.txt
```

`requirements.txt` accepts the same pinned dependencies for compatibility with
earlier copies of this package. A virtual environment may be used for installation.

## Run the commands from Section 6

Start in the directory containing `geometric_realization_computational_code/`.

```sh
cd geometric_realization_computational_code
python3 tools/numerical_realisation_certificates/verify_cyclic_reductions.py
python3 tools/numerical_realisation_certificates/verify_zero_quartic.py
python3 tools/numerical_realisation_certificates/nr_B5_generic_certificate.py \
    --output output/nr_B5_rerun.json
```

The third program creates `output/` inside the code folder automatically.
From that folder, compare its result with the supplied reference certificate.

```sh
cmp output/nr_B5_rerun.json tools/numerical_realisation_certificates/nr_B5_generic_certificate.json
```

A matching file gives exit status zero. On Windows, use `fc.exe /b` for the
comparison. The final Python command may be entered on one line.

## Connection to the manuscript

- `verify_cyclic_reductions.py` checks the ten length-three overlaps in
  Lemma 2.13 and the finite algebra and cocenter calculations in Theorem 2.16.
  The length-six algebra has dimension 60 and vanishes in degree 15.
- `verify_zero_quartic.py` reads the adjacent `zero_quartic_certificate.json`.
  It checks the five ideal identities, seventeen ambiguities, eleven critical
  syzygies and their thirty-one summands, and the Hilbert series in Lemma 4.4.
- `nr_B5_generic_certificate.py` recomputes the specializations in Lemma 3.4.
  Their dimensions are 40 and 25. The latter has regular trace determinant
  298023223876953125 = 5^25 and center dimension one. The supplied
  `nr_B5_generic_certificate.json` contains the exact reference output.

The formal lifting and geometric arguments using these finite calculations
are given in the manuscript.


==> anc/geometric_realization_computational_code/requirements-certificates.txt <==
sympy==1.14.0
mpmath==1.3.0


==> anc/geometric_realization_computational_code/requirements.txt <==
-r requirements-certificates.txt


==> anc/geometric_realization_computational_code/tools/numerical_realisation_certificates/nr_B5_generic_certificate.json <==
{
  "homogeneous_groebner_basis": [
    {
      "xxxx": "1"
    },
    {
      "yy": "1",
      "yxx": "1",
      "xxy": "1",
      "xyx": "1"
    },
    {
      "xxxyx": "1",
      "xyxy": "-1",
      "xyxxx": "-1",
      "yxyx": "1"
    },
    {
      "xyxxyxx": "1",
      "yxxyxy": "1",
      "yxxyxxx": "1"
    },
    {
      "yxxyxxyx": "1",
      "xyxxyxxy": "-1"
    },
    {
      "xyxxxyxy": "1",
      "xxyxxyxxx": "1",
      "xyxxxyxxx": "1"
    },
    {
      "yxxxyxxyxx": "1",
      "xyxxyxxxyx": "-1"
    },
    {
      "yxxxyxy": "1",
      "yxxxyxxx": "1",
      "xyxxyxxx": "1"
    },
    {
      "xyxxxyxxyx": "1",
      "xxyxxyxxxy": "-1"
    },
    {
      "xyxxyxxxyxxx": "1"
    },
    {
      "yxxxyxxyx": "1",
      "xyxxyxxxy": "-1"
    }
  ],
  "ordinary_S_equal_1_groebner_basis": [
    {
      "xxxx": "1"
    },
    {
      "yy": "1",
      "yxx": "1",
      "xxy": "1",
      "xyx": "1"
    },
    {
      "yxy": "1",
      "xxyx": "-1",
      "xyxx": "-1",
      "": "-1"
    },
    {
      "xxyxxx": "1",
      "xx": "2",
      "yxxxy": "1",
      "yxxyx": "1",
      "xxxyxx": "1",
      "xyxxy": "1",
      "y": "1"
    },
    {
      "yxxxyxxx": "1",
      "xyxxxyxx": "-1",
      "xxyxxxyx": "1",
      "xxxyxxxy": "-1",
      "xxxy": "-1",
      "xxyx": "1",
      "xyxx": "-1",
      "yxxx": "1"
    },
    {
      "xxxyxxxy": "3",
      "xxxy": "3",
      "xxyxxxyx": "-2",
      "xxyx": "-2",
      "xyxxxyxx": "1",
      "xyxx": "1"
    },
    {
      "xxxyxxx": "4",
      "xxx": "5",
      "xyxxxy": "1",
      "xxyxxy": "1",
      "xy": "1"
    },
    {
      "xyxxx": "1",
      "xxxyx": "1",
      "xxyxx": "1",
      "x": "1"
    }
  ],
  "ordinary_S_equal_1_basis_words": [
    "",
    "x",
    "xx",
    "y",
    "xxx",
    "xy",
    "yx",
    "xxy",
    "xyx",
    "yxx",
    "xxxy",
    "xxyx",
    "xyxx",
    "yxxx",
    "xxxyx",
    "xxyxx",
    "yxxy",
    "xxxyxx",
    "xyxxy",
    "yxxxy",
    "xxyxxy",
    "yxxxyx",
    "xxxyxxy",
    "yxxxyxx",
    "yxxxyxxy"
  ],
  "regular_trace_determinant": "298023223876953125",
  "centre_dimension": 1,
  "hilbert_series": "(t**2 - t + 1)*(t**17 + t**16 + t**15 - t**8 - t**7 - t**6 - t**5 - t**3 - t**2 - t - 1)/(t - 1)",
  "X5": [
    [
      "0",
      "0",
      "0",
      "-1",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "Y5": [
    [
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    [
      "0",
      "-1",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0"
    ]
  ],
  "S_zero_dimension": 40,
  "ordinary_S_equal_0_groebner_basis": [
    {
      "xxxx": "1"
    },
    {
      "yy": "1",
      "yxx": "1",
      "xxy": "1",
      "xyx": "1"
    },
    {
      "yxy": "1",
      "xxyx": "-1",
      "xyxx": "-1"
    },
    {
      "xxyxxx": "1",
      "yxxxy": "1",
      "yxxyx": "1",
      "xxxyxx": "1",
      "xyxxy": "1"
    },
    {
      "yxxxyxxx": "1",
      "xyxxxyxx": "-1",
      "xxyxxxyx": "1",
      "xxxyxxxy": "-1"
    }
  ],
  "ordinary_S_equal_0_basis_words": [
    "",
    "x",
    "xx",
    "y",
    "xxx",
    "xy",
    "yx",
    "xxy",
    "xyx",
    "yxx",
    "xxxy",
    "xxyx",
    "xyxx",
    "yxxx",
    "xxxyx",
    "xxyxx",
    "xyxxx",
    "yxxy",
    "xxxyxx",
    "xxyxxx",
    "xyxxy",
    "yxxxy",
    "xxxyxxx",
    "xxyxxy",
    "xyxxxy",
    "yxxxyx",
    "xxxyxxy",
    "xxyxxxy",
    "xyxxxyx",
    "yxxxyxx",
    "xxxyxxxy",
    "xxyxxxyx",
    "xyxxxyxx",
    "xxxyxxxyx",
    "xxyxxxyxx",
    "yxxxyxxy",
    "xxxyxxxyxx",
    "xyxxxyxxy",
    "xxyxxxyxxy",
    "xxxyxxxyxxy"
  ],
  "critical_pairs": {
    "homogeneous": 137,
    "S_equal_0": 19,
    "S_equal_1": 66
  }
}

==> anc/geometric_realization_computational_code/tools/numerical_realisation_certificates/nr_B5_generic_certificate.py <==
"""Exact rational Diamond-lemma certificate for B and B/(S-1).
B=Q<x,y>/(x^4,y^2+yx^2+x^2y+xyx), wt(x,y)=(1,2).
Uses no numerical approximation. Proves identities by complete finite critical pairs.
"""
from fractions import Fraction as F
from functools import lru_cache
from collections import deque
import itertools, json, time
from pathlib import Path
import argparse

class GB:
 def __init__(self):
  self.gb=[];self.lms=[];self.queue=deque();self.seen=set();self.cache={};self.pairs=0
 @staticmethod
 def wt(w): return w.count('x')+2*w.count('y')
 @classmethod
 def key(cls,w): return (-cls.wt(w),tuple(-ord(c) for c in w))
 def nfword(self,w):
  if w in self.cache:return self.cache[w]
  for lm,g in zip(self.lms,self.gb):
   k=w.find(lm)
   if k>=0:
    out={};pre=w[:k];post=w[k+len(lm):]
    for v,c in g.items():
     if v==lm:continue
     for z,b in self.nfword(pre+v+post).items():
      out[z]=out.get(z,0)-c*b
      if not out[z]:del out[z]
    self.cache[w]=out;return out
  self.cache[w]={w:F(1)};return self.cache[w]
 def nf(self,f):
  out={}
  for w,c in f.items():
   if not c:continue
   for v,b in self.nfword(w).items():
    out[v]=out.get(v,0)+F(c)*b
    if not out[v]:del out[v]
  return out
 def put(self,i,pi,si,j,pj,sj):
  if (i,pi,si)==(j,pj,sj):return
  a,b=sorted(((i,pi,si),(j,pj,sj)))
  if (a,b) not in self.seen:self.seen.add((a,b));self.queue.append((a,b))
 def overlap(self,i,j):
  u,v=self.lms[i],self.lms[j]
  for k in range(len(u)-len(v)+1):
   if u[k:k+len(v)]==v:self.put(i,'','',j,u[:k],u[k+len(v):])
  for k in range(1,min(len(u),len(v))):
   if u[-k:]==v[:k]:self.put(i,'',v[k:],j,u[:-k],'')
 def add(self,f):
  f=self.nf(f)
  if not f:return
  u=min(f,key=self.key);c=f[u];f={v:b/c for v,b in f.items()}
  n=len(self.gb);self.gb.append(f);self.lms.append(u);self.cache.clear()
  for i in range(n+1):self.overlap(n,i);self.overlap(i,n)
 def complete(self,rs):
  for r in rs:self.add(r)
  while self.queue:
   a,b=self.queue.popleft();f={}
   for sign,(i,pre,post) in [(1,a),(-1,b)]:
    for v,c in self.gb[i].items():
     w=pre+v+post;f[w]=f.get(w,0)+sign*c
   self.pairs+=1;self.add(f)
   if len(self.gb)>100:raise RuntimeError('large basis')
  return self
 def normal_words(self,cutoff=None):
  stack=[''];out=[]
  while stack:
   u=stack.pop();out.append(u)
   for a in 'xy':
    w=u+a
    if cutoff is not None and self.wt(w)>cutoff:continue
    if not any(lm in w for lm in self.lms):stack.append(w)
  return sorted(out,key=lambda w:(self.wt(w),w))

def main():
 ap=argparse.ArgumentParser(description=__doc__)
 ap.add_argument("--output", type=Path, default=Path(__file__).with_suffix(".json"))
 args=ap.parse_args()
 import sympy as sp
 Q={'yy':1,'yxx':1,'xxy':1,'xyx':1};S={'yxy':1,'yyx':1,'yxxx':1}
 b=GB().complete([{'xxxx':1},Q]);print('homogeneous basis',len(b.gb),'critical pairs',b.pairs,flush=True)
 for a in 'xy':
  z={}
  for w,c in S.items():z[w+a]=z.get(w+a,0)+c;z[a+w]=z.get(a+w,0)-c
  assert not b.nf(z)
 zero=GB().complete([{'xxxx':1},Q,S]); zws=zero.normal_words(); assert len(zws)==40
 print('S=0 dimension',len(zws),flush=True)
 # Specialization S=1 is an ORDINARY algebra, not an augmented completion.
 one=GB().complete([{'xxxx':1},Q,{**S,'':-1}]);ws=one.normal_words();n=len(ws)
 print('S=1 basis',len(one.gb),'critical pairs',one.pairs,'dimension',n,flush=True)
 assert n==25
 index={w:i for i,w in enumerate(ws)}
 def right(w):
  M=sp.zeros(n)
  for j,u in enumerate(ws):
   for v,c in one.nfword(u+w).items():M[index[v],j]=sp.Rational(c.numerator,c.denominator)
  return M
 X=right('x');Y=right('y')
 # Right multiplication reverses composition; polynomial relations still checked.
 assert X**4==sp.zeros(n)
 assert Y**2+X**2*Y+Y*X**2+X*Y*X==sp.zeros(n)
 assert Y*X*Y+X*Y**2+X**3*Y==sp.eye(n)
 def left(w):
  M=sp.zeros(n)
  for j,u in enumerate(ws):
   for v,c in one.nfword(w+u).items():M[index[v],j]=sp.Rational(c.numerator,c.denominator)
  return M
 Lx=left('x');Ly=left('y');basis=(X**3).columnspace();V=sp.Matrix.hstack(*basis)
 assert V.cols==5
 X5=V.gauss_jordan_solve(Lx*V)[0];Y5=V.gauss_jordan_solve(Ly*V)[0]
 assert X5**4==sp.zeros(5)
 assert Y5**2+Y5*X5**2+X5**2*Y5+X5*Y5*X5==sp.zeros(5)
 assert Y5*X5*Y5+Y5**2*X5+Y5*X5**3==sp.eye(5)
 print('X5 =',X5.tolist(),'Y5 =',Y5.tolist(),flush=True)
 matrices=[right(w) for w in ws]
 # The regular trace form is nondegenerate iff this characteristic-zero algebra is semisimple.
 tr=sp.Matrix(n,n,lambda i,j:sp.trace(matrices[i]*matrices[j]))
 determinant=tr.det(method='domain-ge')
 assert determinant!=0
 comm=sp.Matrix.vstack(*[sp.Matrix.hstack(*[(M*Z-Z*M).reshape(n*n,1) for M in matrices]) for Z in [X,Y]])
 centre=n-comm.rank()
 assert centre==1
 print('regular trace determinant',determinant,'centre dimension',centre,flush=True)
 print('B/(S-1) is central simple of dimension 25, hence over C is M_5(C).',flush=True)
 # Hilbert series by the finite automaton avoiding the Groebner leading words.
 prefixes={''}
 for w in b.lms:
  for k in range(1,len(w)):prefixes.add(w[:k])
 states=sorted(prefixes);idx={w:i for i,w in enumerate(states)};t=sp.symbols('t');T=sp.zeros(len(states))
 for i,u in enumerate(states):
  for a in 'xy':
   w=u+a
   if any(w.endswith(lm) for lm in b.lms):continue
   v=max((p for p in states if w.endswith(p)),key=len)
   T[i,idx[v]]+=t**b.wt(a)
 H=sp.cancel(((sp.eye(len(states))-T).inv()*sp.ones(len(states),1))[idx[''],0])
 print('Hilbert series',sp.factor(H),'generic rank',(sp.limit((1-t**5)*H,t,1)),flush=True)
 assert sp.limit((1-t**5)*H,t,1)==25
 data={'homogeneous_groebner_basis':[{w:str(c) for w,c in g.items()} for g in b.gb],
 'ordinary_S_equal_1_groebner_basis':[{w:str(c) for w,c in g.items()} for g in one.gb],
 'ordinary_S_equal_1_basis_words':ws,'regular_trace_determinant':str(determinant),'centre_dimension':int(centre),
 'hilbert_series':str(sp.factor(H)), 'X5':[[str(a) for a in row] for row in X5.tolist()], 'Y5':[[str(a) for a in row] for row in Y5.tolist()], 'S_zero_dimension':40, 'ordinary_S_equal_0_groebner_basis':[{w:str(c) for w,c in g.items()} for g in zero.gb], 'ordinary_S_equal_0_basis_words':zws, 'critical_pairs':{'homogeneous':b.pairs,'S_equal_0':zero.pairs,'S_equal_1':one.pairs}}
 args.output.parent.mkdir(parents=True, exist_ok=True)
 with args.output.open('w', encoding='utf-8') as f:json.dump(data,f,indent=2)
 print('Certificate written to', args.output)
if __name__=='__main__':main()


==> anc/geometric_realization_computational_code/tools/numerical_realisation_certificates/verify_cyclic_reductions.py <==
"""Exact finite checks for the cyclic reductions in Section 2.

Run with Python 3.10+ (standard library). Matrices have integer entries;
elimination is over Q. No result in a later section is used.
"""
from collections import Counter
from fractions import Fraction
from functools import lru_cache


@lru_cache(None)
def words(n):
    """Basis of the monomial quotient by xx and yyy in degree n."""
    if n == 0:
        return ('',)
    return tuple(w + a for w in words(n - 1) for a in 'xy'
                 if 'xx' not in w + a and 'yyy' not in w + a)


def necklace(word):
    if not word:
        return ''
    rotations = [word[i:] + word[:i] for i in range(len(word))]
    if any('xx' in w or 'yyy' in w for w in rotations):
        return None
    return min(rotations)


def matrix_row(terms, cyclic):
    coeff = Counter()
    for word, scalar in terms:
        if 'xx' in word or 'yyy' in word:
            continue
        column = necklace(word) if cyclic else word
        if column is not None:
            coeff[column] += scalar
    return coeff


def rank(rows):
    pivots = {}
    for row in rows:
        v = {w: Fraction(c) for w, c in row.items() if c}
        while v:
            lead = min(v)
            scale = v[lead]
            if lead not in pivots:
                pivots[lead] = {w: c / scale for w, c in v.items()}
                break
            for w, c in pivots[lead].items():
                value = v.get(w, 0) - scale * c
                if value:
                    v[w] = value
                else:
                    v.pop(w, None)
    return len(pivots)


def power(n):
    """Terms of (y-x)^n surviving the monomial relations."""
    return [(w, (-1) ** w.count('x')) for w in words(n)]


def relations(n, cyclic):
    if n < 5:
        return []
    # In the cocenter the left-hand multiplier can be rotated to the right.
    splits = (0,) if cyclic else range(n - 4)
    return [matrix_row(((u + w + v, c) for w, c in power(5)), cyclic)
            for i in splits for u in words(i) for v in words(n - 5 - i)]


def check_length_six():
    dims = []
    trace_dims = []
    for n in range(16):
        dims.append(len(words(n)) - rank(relations(n, False)))
        columns = {necklace(w) for w in words(n)} - {None}
        rows = relations(n, True)
        trace_dims.append(len(columns) - rank(rows))
        if n <= 4:
            rows.append(matrix_row(power(n), True))
        if n in (1, 2):
            rows.append(matrix_row([('y' * n, 1)], True))
        assert rank(rows) == len(columns), ('missing cyclic generator', n)
    assert dims == [1, 2, 3, 4, 5, 6, 6, 6, 6, 6, 5, 4, 3, 2, 1, 0]
    assert trace_dims == [1, 2, 2, 1, 1] + [0] * 11
    print('Length six: dim(B) =', sum(dims), 'and degree 15 is zero.')
    print('Cocenter dimensions by degree:', trace_dims)


# Rules over Z[T]; each term is (coefficient, power of T, word).
RULES = {
    'xx': [(1, 1, '')],
    'yyy': [(-3, 1, '')],
    'yyx': [(-1, 0, 'xyy'), (-1, 0, 'yxy')],
    'yxyx': [(1, 0, 'xyxy')],
}


def reduce_at(word, pos, lhs):
    out = Counter()
    for a, t, v in RULES[lhs]:
        for (j, w), c in normal(word[:pos] + v + word[pos + len(lhs):]).items():
            out[t + j, w] += a * c
    return {k: c for k, c in out.items() if c}


@lru_cache(None)
def normal(word):
    for lhs in RULES:
        pos = word.find(lhs)
        if pos != -1:
            return reduce_at(word, pos, lhs)
    return {(0, word): 1}


def check_e6():
    count = 0
    for u in RULES:
        for v in RULES:
            for j in range(1, min(len(u), len(v))):
                if u[-j:] == v[:j]:
                    w = u + v[j:]
                    assert reduce_at(w, 0, u) == reduce_at(w, len(u) - j, v), w
                    count += 1
            assert u == v or u not in v
    front = {''}
    basis = set()
    while front:
        basis.update(front)
        front = {u + a for u in front for a in 'xy'
                 if all(lhs not in u + a for lhs in RULES)}
    expected = {'', 'y', 'yy', 'x', 'xy', 'xyy', 'xyx', 'xyxy',
                'xyxyy', 'yx', 'yxy', 'yxyy'}
    assert count == 10 and basis == expected
    print('E6: all ten critical overlaps agree; twelve irreducible words.')


if __name__ == '__main__':
    check_e6()
    check_length_six()


==> anc/geometric_realization_computational_code/tools/numerical_realisation_certificates/verify_zero_quartic.py <==
#!/usr/bin/env python3
"""Verify the finite rational certificate for the zero-quartic PBW lemma.

Python 3.10+; standard library only. No modular or floating-point arithmetic,
no degree cutoff, no guessed Hilbert recurrence, and no Gröbner-basis search.
The supplied five-element basis, every ambiguity, and every syzygy identity
are checked. Run next to zero_quartic_certificate.json.
"""
from __future__ import annotations
from collections import Counter
from fractions import Fraction
from pathlib import Path
import json

Q = Fraction
Polynomial = dict[str, Q]
Module = dict[tuple[str, int, str], Q]


def add(target: dict, source: dict, scalar: Q = Q(1)) -> dict:
    for key, value in source.items():
        value = target.get(key, Q(0)) + scalar * value
        if value:
            target[key] = value
        else:
            target.pop(key, None)
    return target


def poly(rows: list) -> Polynomial:
    return {word: Q(value) for word, value in rows}


def module(rows: list) -> Module:
    return {(left, i, right): Q(value) for left, i, right, value in rows}


def sandwich(p: Polynomial, left: str = '', right: str = '') -> Polynomial:
    return {left + word + right: value for word, value in p.items()}


def msandwich(p: Module, left: str = '', right: str = '') -> Module:
    return {(left + a, i, b + right): value for (a, i, b), value in p.items()}


def evaluate(p: Module, relations: list[Polynomial]) -> Polynomial:
    answer: Polynomial = {}
    for (left, i, right), value in p.items():
        add(answer, sandwich(relations[i], left, right), value)
    return answer


def key(word: str) -> tuple[int, str]:
    return len(word), word


def trim(p: list[int]) -> list[int]:
    while p and p[-1] == 0:
        p.pop()
    return p


def padd(a: list[int], b: list[int]) -> list[int]:
    answer = [0] * max(len(a), len(b))
    for i, value in enumerate(a):
        answer[i] += value
    for i, value in enumerate(b):
        answer[i] += value
    return trim(answer)


def pmult(a: list[int], b: list[int]) -> list[int]:
    answer = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            answer[i + j] += x * y
    return trim(answer)


def main() -> None:
    path = Path(__file__).with_name('zero_quartic_certificate.json')
    data = json.loads(path.read_text())
    relations = [poly(p) for p in data['relations']]
    assert relations == [
        {'xx': Q(1)},
        {'yyyy': Q(1), 'xyyx': Q(1), 'yxyx': Q(1), 'xyxy': Q(1)},
    ]
    basis = [poly(row['polynomial']) for row in data['groebner_basis']]
    expressions = [module(row['in_original_relations'])
                   for row in data['groebner_basis']]
    leading = [max(p, key=key) for p in basis]
    assert len(basis) == 5
    for p, expression, lm in zip(basis, expressions, leading):
        assert p[lm] == 1
        assert all(len(word) == len(lm) for word in p)
        assert evaluate(expression, relations) == p
        assert all(word == lm or key(word) < key(lm) for word in p)

    def normal_form(p: Polynomial) -> tuple[Polynomial, Module]:
        p = dict(p)
        remainder: Polynomial = {}
        history: Module = {}
        while p:
            word = max(p, key=key)
            coefficient = p.pop(word)
            for lm, rule, expression in zip(leading, basis, expressions):
                position = word.find(lm)
                if position < 0:
                    continue
                left, right = word[:position], word[position + len(lm):]
                tail = {w: c for w, c in rule.items() if w != lm}
                add(p, sandwich(tail, left, right), -coefficient)
                add(history, msandwich(expression, left, right), coefficient)
                break
            else:
                remainder[word] = coefficient
        return remainder, history

    for relation in relations:
        assert not normal_form(relation)[0]
    # Enumerate ALL overlaps and inclusions, not merely the pairs in a log.
    pairs: set[tuple] = set()

    def record(i: int, left: str, right: str,
               j: int, left2: str, right2: str) -> None:
        a, b = (i, left, right), (j, left2, right2)
        if a != b:
            pairs.add(tuple(sorted((a, b))))

    for i, u in enumerate(leading):
        for j, v in enumerate(leading):
            for position in range(len(u) - len(v) + 1):
                if u[position:position + len(v)] == v:
                    record(i, '', '', j, u[:position], u[position + len(v):])
            for overlap in range(1, min(len(u), len(v))):
                if u[-overlap:] == v[:overlap]:
                    record(i, '', v[overlap:], j, u[:-overlap], '')

    critical_cycles: list[Module] = []
    for a, b in sorted(pairs):
        p: Polynomial = {}
        expression: Module = {}
        for sign, (i, left, right) in ((1, a), (-1, b)):
            add(p, sandwich(basis[i], left, right), Q(sign))
            add(expression, msandwich(expressions[i], left, right), Q(sign))
        remainder, history = normal_form(p)
        assert not remainder
        cycle = add(expression, history, Q(-1))
        assert not evaluate(cycle, relations)
        if cycle:
            critical_cycles.append(cycle)
    assert len(pairs) == 17 and len(critical_cycles) == 11

    s1 = {('x', 0, ''): Q(1), ('', 0, 'x'): Q(-1)}
    U = {'yxyy': Q(1), 'yyxy': Q(1)}
    sigma = {('xy', 1, ''): Q(1), ('x', 1, 'y'): Q(-1),
             ('y', 1, 'x'): Q(1), ('', 1, 'yx'): Q(-1)}
    add(sigma, {(word, 0, ''): -c for word, c in U.items()})
    add(sigma, {('', 0, word): c for word, c in U.items()})
    assert s1 == module(data['s1']) and sigma == module(data['sigma'])
    assert not evaluate(s1, relations) and not evaluate(sigma, relations)

    def identity(description: list) -> Module:
        kind, *args = description
        if kind in ('s1', 'sigma'):
            left, right = args
            return msandwich(s1 if kind == 's1' else sigma, left, right)
        assert kind == 'peiffer'
        left, i, middle, j, right = args
        answer = {(left + word + middle, j, right): coefficient
                  for word, coefficient in relations[i].items()}
        add(answer, {(left, i, middle + word + right): -coefficient
                     for word, coefficient in relations[j].items()})
        return answer

    certified_cycles: list[Module] = []
    summands = 0
    for row in data['syzygies']:
        target = module(row['cycle'])
        answer: Module = {}
        for coefficient, description in row['decomposition']:
            add(answer, identity(description), Q(coefficient))
            summands += 1
        assert answer == target
        certified_cycles.append(target)
    canonical = lambda p: tuple(sorted(p.items()))
    assert Counter(map(canonical, critical_cycles)) == Counter(map(canonical, certified_cycles))
    assert summands == 31

    forbidden = [lm for lm in leading
                 if not any(other != lm and other in lm for other in leading)]
    assert set(forbidden) == set(data['minimal_forbidden_words'])
    hc = data['hilbert_certificate']
    states = sorted({word[:n] for word in forbidden for n in range(len(word))},
                    key=key)
    assert states == hc['states']
    denominator, numerators = hc['denominator'], hc['numerators']
    for i, state in enumerate(states):
        rhs = list(denominator)
        for letter in 'xy':
            word = state + letter
            if any(bad in word for bad in forbidden):
                continue
            next_state = max((v for v in states if word.endswith(v)), key=len)
            rhs = padd(rhs, [0] + numerators[states.index(next_state)])
        assert trim(rhs) == trim(list(numerators[i]))
    assert denominator == pmult(pmult([1, 1], [1, -2, 1]), [1, 0, 0, -1])
    assert numerators[states.index('')] == [1, 1]
    print('PASS: five homogeneous Gröbner relations lie in the original ideal.')
    print('PASS: all 17 overlaps/inclusions reduce to zero.')
    print('PASS: all 11 critical syzygies have exact free-bimodule identities.')
    print('      Only 31 multiples of s1, sigma, and Peiffer identities are used.')
    print('PASS: the 10-state automaton gives H_B(t)=1/((1-t)^2(1-t^3)).')
    print('All checks use exact integer/rational arithmetic; no truncation or primes.')


if __name__ == '__main__':
    main()


==> anc/geometric_realization_computational_code/tools/numerical_realisation_certificates/zero_quartic_certificate.json <==
{
  "field": "Q",
  "order": "degree-lexicographic, x < y",
  "relations": [
    [
      [
        "xx",
        "1"
      ]
    ],
    [
      [
        "xyxy",
        "1"
      ],
      [
        "xyyx",
        "1"
      ],
      [
        "yxyx",
        "1"
      ],
      [
        "yyyy",
        "1"
      ]
    ]
  ],
  "groebner_basis": [
    {
      "polynomial": [
        [
          "xx",
          "1"
        ]
      ],
      "in_original_relations": [
        [
          "",
          0,
          "",
          "1"
        ]
      ]
    },
    {
      "polynomial": [
        [
          "xyxy",
          "1"
        ],
        [
          "xyyx",
          "1"
        ],
        [
          "yxyx",
          "1"
        ],
        [
          "yyyy",
          "1"
        ]
      ],
      "in_original_relations": [
        [
          "",
          1,
          "",
          "1"
        ]
      ]
    },
    {
      "polynomial": [
        [
          "xyyxyyy",
          "-1"
        ],
        [
          "yxyxyyy",
          "-1"
        ],
        [
          "yyyxyxy",
          "1"
        ],
        [
          "yyyxyyx",
          "1"
        ]
      ],
      "in_original_relations": [
        [
          "",
          1,
          "xyx",
          "-1"
        ],
        [
          "",
          1,
          "yyy",
          "-1"
        ],
        [
          "xy",
          0,
          "yxy",
          "-1"
        ],
        [
          "xy",
          0,
          "yyx",
          "-1"
        ],
        [
          "xyx",
          1,
          "",
          "1"
        ],
        [
          "xyy",
          0,
          "yx",
          "1"
        ],
        [
          "yxy",
          0,
          "yx",
          "1"
        ],
        [
          "yyy",
          1,
          "",
          "1"
        ]
      ]
    },
    {
      "polynomial": [
        [
          "xyxyyy",
          "-1"
        ],
        [
          "xyyxyy",
          "-1"
        ],
        [
          "yxyxyy",
          "-1"
        ],
        [
          "yyxyxy",
          "1"
        ],
        [
          "yyxyyx",
          "1"
        ],
        [
          "yyyxyx",
          "1"
        ]
      ],
      "in_original_relations": [
        [
          "",
          1,
          "yy",
          "-1"
        ],
        [
          "yy",
          1,
          "",
          "1"
        ]
      ]
    },
    {
      "polynomial": [
        [
          "xyxyy",
          "-1"
        ],
        [
          "xyyxy",
          "-1"
        ],
        [
          "yxyyx",
          "1"
        ],
        [
          "yyxyx",
          "1"
        ]
      ],
      "in_original_relations": [
        [
          "",
          1,
          "y",
          "-1"
        ],
        [
          "y",
          1,
          "",
          "1"
        ]
      ]
    }
  ],
  "s1": [
    [
      "",
      0,
      "x",
      "-1"
    ],
    [
      "x",
      0,
      "",
      "1"
    ]
  ],
  "sigma": [
    [
      "",
      0,
      "yxyy",
      "1"
    ],
    [
      "",
      0,
      "yyxy",
      "1"
    ],
    [
      "",
      1,
      "yx",
      "-1"
    ],
    [
      "x",
      1,
      "y",
      "-1"
    ],
    [
      "xy",
      1,
      "",
      "1"
    ],
    [
      "y",
      1,
      "x",
      "1"
    ],
    [
      "yxyy",
      0,
      "",
      "-1"
    ],
    [
      "yyxy",
      0,
      "",
      "-1"
    ]
  ],
  "syzygies": [
    {
      "weight": 3,
      "cycle": [
        [
          "",
          0,
          "x",
          "1"
        ],
        [
          "x",
          0,
          "",
          "-1"
        ]
      ],
      "decomposition": [
        [
          "-1",
          [
            "s1",
            "",
            ""
          ]
        ]
      ]
    },
    {
      "weight": 6,
      "cycle": [
        [
          "",
          0,
          "yxyy",
          "-1"
        ],
        [
          "",
          0,
          "yyxy",
          "-1"
        ],
        [
          "",
          1,
          "yx",
          "1"
        ],
        [
          "x",
          1,
          "y",
          "1"
        ],
        [
          "xy",
          1,
          "",
          "-1"
        ],
        [
          "y",
          1,
          "x",
          "-1"
        ],
        [
          "yxyy",
          0,
          "",
          "1"
        ],
        [
          "yyxy",
          0,
          "",
          "1"
        ]
      ],
      "decomposition": [
        [
          "-1",
          [
            "sigma",
            "",
            ""
          ]
        ]
      ]
    },
    {
      "weight": 7,
      "cycle": [
        [
          "y",
          0,
          "yxyy",
          "-1"
        ],
        [
          "y",
          0,
          "yyxy",
          "-1"
        ],
        [
          "y",
          1,
          "yx",
          "1"
        ],
        [
          "yx",
          1,
          "y",
          "1"
        ],
        [
          "yxy",
          1,
          "",
          "-1"
        ],
        [
          "yy",
          1,
          "x",
          "-1"
        ],
        [
          "yyxyy",
          0,
          "",
          "1"
        ],
        [
          "yyyxy",
          0,
          "",
          "1"
        ]
      ],
      "decomposition": [
        [
          "-1",
          [
            "sigma",
            "y",
            ""
          ]
        ]
      ]
    },
    {
      "weight": 8,
      "cycle": [
        [
          "",
          1,
          "xyxx",
          "1"
        ],
        [
          "xyxyxy",
          0,
          "",
          "-1"
        ],
        [
          "xyy",
          0,
          "yxx",
          "-1"
        ],
        [
          "yxy",
          0,
          "yxx",
          "-1"
        ],
        [
          "yy",
          0,
          "yxyy",
          "-1"
        ],
        [
          "yy",
          0,
          "yyxy",
          "-1"
        ],
        [
          "yy",
          1,
          "yx",
          "1"
        ],
        [
          "yyx",
          1,
          "y",
          "1"
        ],
        [
          "yyxy",
          1,
          "",
          "-1"
        ],
        [
          "yyy",
          1,
          "x",
          "-1"
        ],
        [
          "yyyxyy",
          0,
          "",
          "1"
        ]
      ],
      "decomposition": [
        [
          "-1",
          [
            "sigma",
            "yy",
            ""
          ]
        ],
        [
          "1",
          [
            "peiffer",
            "xyy",
            0,
            "y",
            0,
            ""
          ]
        ],
        [
          "1",
          [
            "peiffer",
            "yxy",
            0,
            "y",
            0,
            ""
          ]
        ],
        [
          "-1",
          [
            "peiffer",
            "",
            1,
            "xy",
            0,
            ""
          ]
        ]
      ]
    },
    {
      "weight": 8,
      "cycle": [
        [
          "",
          0,
          "yxyyyx",
          "1"
        ],
        [
          "",
          0,
          "yyxyyx",
          "1"
        ],
        [
          "",
          1,
          "xyxy",
          "1"
        ],
        [
          "",
          1,
          "xyyx",
          "1"
        ],
        [
          "",
          1,
          "yyyy",
          "1"
        ],
        [
          "x",
          1,
          "yyx",
          "-1"
        ],
        [
          "xy",
          1,
          "yx",
          "1"
        ],
        [
          "xyxy",
          1,
          "",
          "-1"
        ],
        [
          "xyyx",
          1,
          "",
          "-1"
        ],
        [
          "y",
          1,
          "xyx",
          "1"
        ],
        [
          "yxyx",
          1,
          "",
          "-1"
        ],
        [
          "yxyy",
          0,
          "yx",
          "-1"
        ],
        [
          "yyxy",
          0,
          "yx",
          "-1"
        ],
        [
          "yyyy",
          1,
          "",
          "-1"
        ]
      ],
      "decomposition": [
        [
          "1",
          [
            "sigma",
            "",
            "yx"
          ]
        ],
        [
          "-1",
          [
            "peiffer",
            "",
            1,
            "",
            1,
            ""
          ]
        ]
      ]
    },
    {
      "weight": 8,
      "cycle": [
        [
          "",
          1,
          "xyxy",
          "1"
        ],
        [
          "",
          1,
          "xyyx",
          "1"
        ],
        [
          "",
          1,
          "yxyx",
          "1"
        ],
        [
          "",
          1,
          "yyyy",
          "1"
        ],
        [
          "xyxy",
          1,
          "",
          "-1"
        ],
        [
          "xyyx",
          1,
          "",
          "-1"
        ],
        [
          "yxyx",
          1,
          "",
          "-1"
        ],
        [
          "yyyy",
          1,
          "",
          "-1"
        ]
      ],
      "decomposition": [
        [
          "-1",
          [
            "peiffer",
            "",
            1,
            "",
            1,
            ""
          ]
        ]
      ]
    },
    {
      "weight": 8,
      "cycle": [
        [
          "",
          1,
          "xyxy",
          "1"
        ],
        [
          "",
          1,
          "xyyx",
          "1"
        ],
        [
          "",
          1,
          "yxyx",
          "1"
        ],
        [
          "",
          1,
          "yyyy",
          "1"
        ],
        [
          "xyxy",
          1,
          "",
          "-1"
        ],
        [
          "xyyx",
          1,
          "",
          "-1"
        ],
        [
          "yxyx",
          1,
          "",
          "-1"
        ],
        [
          "yyyy",
          1,
          "",
          "-1"
        ]
      ],
      "decomposition": [
        [
          "-1",
          [
            "peiffer",
            "",
            1,
            "",
            1,
            ""
          ]
        ]
      ]
    },
    {
      "weight": 9,
      "cycle": [
        [
          "",
          1,
          "yxyxy",
          "1"
        ],
        [
          "",
          1,
          "yxyyx",
          "1"
        ],
        [
          "",
          1,
          "yyxyx",
          "1"
        ],
        [
          "",
          1,
          "yyyyy",
          "1"
        ],
        [
          "xyxyy",
          1,
          "",
          "-1"
        ],
        [
          "xyyxy",
          1,
          "",
          "-1"
        ],
        [
          "y",
          0,
          "yxyyyx",
          "1"
        ],
        [
          "y",
          0,
          "yyxyyx",
          "1"
        ],
        [
          "y",
          1,
          "yxyx",
          "-1"
        ],
        [
          "yx",
          1,
          "yyx",
          "-1"
        ],
        [
          "yxy",
          1,
          "yx",
          "1"
        ],
        [
          "yxyxy",
          1,
          "",
          "-1"
        ],
        [
          "yy",
          1,
          "xyx",
          "1"
        ],
        [
          "yyxyy",
          0,
          "yx",
          "-1"
        ],
        [
          "yyyxy",
          0,
          "yx",
          "-1"
        ],
        [
          "yyyyy",
          1,
          "",
          "-1"
        ]
      ],
      "decomposition": [
        [
          "1",
          [
            "sigma",
            "y",
            "yx"
          ]
        ],
        [
          "-1",
          [
            "peiffer",
            "",
            1,
            "y",
            1,
            ""
          ]
        ]
      ]
    },
    {
      "weight": 9,
      "cycle": [
        [
          "",
          1,
          "yxyxy",
          "1"
        ],
        [
          "",
          1,
          "yxyyx",
          "1"
        ],
        [
          "",
          1,
          "yyxyx",
          "1"
        ],
        [
          "",
          1,
          "yyyyy",
          "1"
        ],
        [
          "xyxyy",
          1,
          "",
          "-1"
        ],
        [
          "xyyxy",
          1,
          "",
          "-1"
        ],
        [
          "yxyxy",
          1,
          "",
          "-1"
        ],
        [
          "yyyyy",
          1,
          "",
          "-1"
        ]
      ],
      "decomposition": [
        [
          "-1",
          [
            "peiffer",
            "",
            1,
            "y",
            1,
            ""
          ]
        ]
      ]
    },
    {
      "weight": 9,
      "cycle": [
        [
          "",
          1,
          "xyxyx",
          "-1"
        ],
        [
          "",
          1,
          "yyyyx",
          "-1"
        ],
        [
          "xy",
          0,
          "yxyyx",
          "-1"
        ],
        [
          "xy",
          0,
          "yyxyx",
          "-1"
        ],
        [
          "xyx",
          1,
          "yx",
          "1"
        ],
        [
          "xyy",
          0,
          "yyxx",
          "-1"
        ],
        [
          "xyyx",
          1,
          "x",
          "1"
        ],
        [
          "xyyxyxy",
          0,
          "",
          "-1"
        ],
        [
          "yxy",
          0,
          "yyxx",
          "-1"
        ],
        [
          "yxyx",
          1,
          "x",
          "1"
        ],
        [
          "yxyxyxy",
          0,
          "",
          "-1"
        ],
        [
          "yyy",
          0,
          "yxyy",
          "-1"
        ],
        [
          "yyy",
          0,
          "yyxy",
          "-1"
        ],
        [
          "yyy",
          1,
          "yx",
          "1"
        ],
        [
          "yyyx",
          1,
          "y",
          "1"
        ],
        [
          "yyyxy",
          1,
          "",
          "-1"
        ]
      ],
      "decomposition": [
        [
          "1",
          [
            "s1",
            "xy",
            "yxyy"
          ]
        ],
        [
          "1",
          [
            "s1",
            "xy",
            "yyxy"
          ]
        ],
        [
          "-1",
          [
            "sigma",
            "xyx",
            ""
          ]
        ],
        [
          "-1",
          [
            "sigma",
            "yyy",
            ""
          ]
        ],
        [
          "1",
          [
            "peiffer",
            "xyy",
            0,
            "yy",
            0,
            ""
          ]
        ],
        [
          "1",
          [
            "peiffer",
            "yxy",
            0,
            "yy",
            0,
            ""
          ]
        ],
        [
          "-1",
          [
            "peiffer",
            "xy",
            0,
            "",
            1,
            "y"
          ]
        ],
        [
          "1",
          [
            "peiffer",
            "xy",
            0,
            "y",
            1,
            ""
          ]
        ],
        [
          "-1",
          [
            "peiffer",
            "",
            1,
            "xyy",
            0,
            ""
          ]
        ],
        [
          "-1",
          [
            "peiffer",
            "",
            1,
            "yxy",
            0,
            ""
          ]
        ],
        [
          "1",
          [
            "peiffer",
            "",
            1,
            "",
            1,
            "x"
          ]
        ]
      ]
    },
    {
      "weight": 10,
      "cycle": [
        [
          "",
          1,
          "yyxyxy",
          "1"
        ],
        [
          "",
          1,
          "yyxyyx",
          "1"
        ],
        [
          "",
          1,
          "yyyxyx",
          "1"
        ],
        [
          "",
          1,
          "yyyyyy",
          "1"
        ],
        [
          "xy",
          0,
          "yxyxyx",
          "1"
        ],
        [
          "xy",
          0,
          "yxyyyy",
          "1"
        ],
        [
          "xy",
          0,
          "yyxxyx",
          "1"
        ],
        [
          "xyxxy",
          0,
          "yxy",
          "1"
        ],
        [
          "xyxxy",
          0,
          "yyx",
          "1"
        ],
        [
          "xyxxyx",
          1,
          "",
          "-1"
        ],
        [
          "xyxxyy",
          0,
          "yx",
          "-1"
        ],
        [
          "xyxyyy",
          1,
          "",
          "-1"
        ],
        [
          "xyyxyy",
          1,
          "",
          "-1"
        ],
        [
          "yxyxyy",
          1,
          "",
          "-1"
        ],
        [
          "yy",
          0,
          "yxyyyx",
          "1"
        ],
        [
          "yy",
          0,
          "yyxyyx",
          "1"
        ],
        [
          "yy",
          1,
          "yxyx",
          "-1"
        ],
        [
          "yyx",
          1,
          "yyx",
          "-1"
        ],
        [
          "yyxy",
          1,
          "yx",
          "1"
        ],
        [
          "yyy",
          1,
          "xyx",
          "1"
        ],
        [
          "yyyxyy",
          0,
          "yx",
          "-1"
        ],
        [
          "yyyyxy",
          0,
          "yx",
          "-1"
        ],
        [
          "yyyyyy",
          1,
          "",
          "-1"
        ]
      ],
      "decomposition": [
        [
          "1",
          [
            "sigma",
            "yy",
            "yx"
          ]
        ],
        [
          "1",
          [
            "peiffer",
            "xy",
            0,
            "y",
            0,
            "yxy"
          ]
        ],
        [
          "1",
          [
            "peiffer",
            "xy",
            0,
            "y",
            0,
            "yyx"
          ]
        ],
        [
          "-1",
          [
            "peiffer",
            "xy",
            0,
            "yy",
            0,
            "yx"
          ]
        ],
        [
          "-1",
          [
            "peiffer",
            "xy",
            0,
            "yx",
            1,
            ""
          ]
        ],
        [
          "-1",
          [
            "peiffer",
            "",
            1,
            "yy",
            1,
            ""
          ]
        ]
      ]
    }
  ],
  "minimal_forbidden_words": [
    "xx",
    "yyyy",
    "yyxyx",
    "yyyxyyx"
  ],
  "hilbert_certificate": {
    "states": [
      "",
      "x",
      "y",
      "yy",
      "yyx",
      "yyy",
      "yyxy",
      "yyyx",
      "yyyxy",
      "yyyxyy"
    ],
    "denominator": [
      1,
      -1,
      -1,
      0,
      1,
      1,
      -1
    ],
    "numerators": [
      [
        1,
        1
      ],
      [
        1
      ],
      [
        1,
        1,
        0,
        -1,
        -1,
        1
      ],
      [
        1,
        1,
        -1,
        -2,
        0,
        1
      ],
      [
        1,
        0,
        -1
      ],
      [
        1,
        0,
        -1,
        -1,
        0,
        1
      ],
      [
        1,
        0,
        0,
        -1,
        -1,
        1
      ],
      [
        1,
        0,
        -1,
        -1,
        0,
        1
      ],
      [
        1,
        0,
        -1,
        -1,
        0,
        1
      ],
      [
        1,
        0,
        -1,
        -1,
        0,
        1
      ]
    ]
  }
}
